Gravitational waves in massive gravity theories: waveforms, fluxes and constraints from extreme-mass-ratio mergers

Is the graviton massless? This problem was addressed in the literature at a phenomenological level, using modified dispersion relations for gravitational waves, in linearized calculations around flat space. Here, we perform a detailed analysis of the gravitational waveform produced when a small particle plunges or inspirals into a large non-spinning black hole. Our results should presumably also describe the gravitational collapse to black holes and explosive events such as supernovae. In the context of a theory with massive gravitons and screening, merging objects up to $1\,{\rm Gpc}$ away or collapsing stars in the nearby galaxy may be used to constrain the mass of the graviton to be smaller than $\sim 10^{-23}\,{\rm eV}$, with low-frequency detectors. Our results suggest that the absence of dipolar gravitational waves from black hole binaries may be used to rule out entirely such theories.

==> anc/supplement.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{13}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {de~Rham}\ \emph {et~al.}(2011)\citenamefont
  {de~Rham}, \citenamefont {Gabadadze},\ and\ \citenamefont
  {Tolley}}]{deRham:2010kj}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {de~Rham}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Gabadadze}},
  \ and\ \bibinfo {author} {\bibfnamefont {A.~J.}\ \bibnamefont {Tolley}},\
  }\href {\doibase 10.1103/PhysRevLett.106.231101} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {106}},\
  \bibinfo {pages} {231101} (\bibinfo {year} {2011})},\ \Eprint
  {http://arxiv.org/abs/1011.1232} {arXiv:1011.1232 [hep-th]} \BibitemShut
  {NoStop}%
%%CITATION = ARXIV:1011.1232;%%
\bibitem [{\citenamefont {Hassan}\ and\ \citenamefont
  {Rosen}(2012)}]{Hassan:2012ka}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.~F.}\ \bibnamefont
  {Hassan}}\ and\ \bibinfo {author} {\bibfnamefont {R.~A.}\ \bibnamefont
  {Rosen}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Journal
  of High Energy Physics}\ }\textbf {\bibinfo {volume} {2012}},\ \bibinfo
  {pages} {867} (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hassan}\ \emph
  {et~al.}(2013{\natexlab{a}})\citenamefont {Hassan}, \citenamefont
  {Schmidt-May},\ and\ \citenamefont {von Strauss}}]{Hassan:2013bc}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.~F.}\ \bibnamefont
  {Hassan}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Schmidt-May}},
  \ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {von Strauss}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Journal of High
  Energy Physics}\ }\textbf {\bibinfo {volume} {2013}},\ \bibinfo {pages} {150}
  (\bibinfo {year} {2013}{\natexlab{a}})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Baccetti}\ \emph {et~al.}(2013)\citenamefont
  {Baccetti}, \citenamefont {Martin-Moruno},\ and\ \citenamefont
  {Visser}}]{Baccetti:2012bk}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {V.}~\bibnamefont
  {Baccetti}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Martin-Moruno}}, \ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Visser}},\ }\href {\doibase 10.1088/0264-9381/30/1/015004} {\bibfield
  {journal} {\bibinfo  {journal} {Class. Quant. Grav.}\ }\textbf {\bibinfo
  {volume} {30}},\ \bibinfo {pages} {015004} (\bibinfo {year} {2013})},\
  \Eprint {http://arxiv.org/abs/1205.2158} {arXiv:1205.2158 [gr-qc]}
  \BibitemShut {NoStop}%
%%CITATION = ARXIV:1205.2158;%%
\bibitem [{\citenamefont {de~Rham}\ and\ \citenamefont
  {Gabadadze}(2010)}]{deRham:2010ik}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {de~Rham}}\ and\ \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Gabadadze}},\ }\href {\doibase 10.1103/PhysRevD.82.044020} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev.}\ }\textbf {\bibinfo {volume}
  {D82}},\ \bibinfo {pages} {044020} (\bibinfo {year} {2010})},\ \Eprint
  {http://arxiv.org/abs/1007.0443} {arXiv:1007.0443 [hep-th]} \BibitemShut
  {NoStop}%
%%CITATION = ARXIV:1007.0443;%%
\bibitem [{\citenamefont {Hassan}\ \emph
  {et~al.}(2013{\natexlab{b}})\citenamefont {Hassan}, \citenamefont
  {Schmidt-May},\ and\ \citenamefont {von Strauss}}]{Hassan:2012wr}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.~F.}\ \bibnamefont
  {Hassan}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Schmidt-May}},
  \ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {von Strauss}},\
  }\href {\doibase 10.1007/JHEP05(2013)086} {\bibfield  {journal} {\bibinfo
  {journal} {JHEP}\ }\textbf {\bibinfo {volume} {05}},\ \bibinfo {pages} {086}
  (\bibinfo {year} {2013}{\natexlab{b}})},\ \Eprint
  {http://arxiv.org/abs/1208.1515} {arXiv:1208.1515 [hep-th]} \BibitemShut
  {NoStop}%
%%CITATION = ARXIV:1208.1515;%%
\bibitem [{\citenamefont {Brito}\ \emph {et~al.}(2013)\citenamefont {Brito},
  \citenamefont {Cardoso},\ and\ \citenamefont {Pani}}]{Brito:2013wya}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Brito}}, \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont {Cardoso}}, \
  and\ \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Pani}},\ }\href
  {\doibase 10.1103/PhysRevD.88.023514} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev.}\ }\textbf {\bibinfo {volume} {D88}},\ \bibinfo {pages}
  {023514} (\bibinfo {year} {2013})},\ \Eprint {http://arxiv.org/abs/1304.6725}
  {arXiv:1304.6725 [gr-qc]} \BibitemShut {NoStop}%
%%CITATION = ARXIV:1304.6725;%%
\bibitem [{\citenamefont {Regge}\ and\ \citenamefont
  {Wheeler}(1957)}]{Regge:1957cx}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.}~\bibnamefont
  {Regge}}\ and\ \bibinfo {author} {\bibfnamefont {J.~A.}\ \bibnamefont
  {Wheeler}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Physical Review}\ }\textbf {\bibinfo {volume} {108}},\ \bibinfo {pages}
  {1063} (\bibinfo {year} {1957})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Zerilli}(1970)}]{Zerilli:1970bo}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~J.}\ \bibnamefont
  {Zerilli}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Physical Review D}\ }\textbf {\bibinfo {volume} {2}},\ \bibinfo {pages}
  {2141} (\bibinfo {year} {1970})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Sago}\ \emph {et~al.}(2003)\citenamefont {Sago},
  \citenamefont {Nakano},\ and\ \citenamefont {Sasaki}}]{Sago:2003ib}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Sago}}, \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Nakano}}, \ and\
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Sasaki}},\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {Physical Review D}\ }\textbf
  {\bibinfo {volume} {67}},\ \bibinfo {pages} {3457} (\bibinfo {year}
  {2003})}\BibitemShut {NoStop}%
\bibitem [{gri()}]{grit}%
  \BibitemOpen
  \href@noop {} {}\bibinfo {howpublished}
  {\url{https://centra.tecnico.ulisboa.pt/network/grit/files/}}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Pani}\ \emph {et~al.}(2011)\citenamefont {Pani},
  \citenamefont {Cardoso},\ and\ \citenamefont {Gualtieri}}]{Pani:2011ir}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Pani}}, \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont {Cardoso}}, \
  and\ \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Gualtieri}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Physical Review
  D}\ }\textbf {\bibinfo {volume} {83}},\ \bibinfo {pages} {3} (\bibinfo {year}
  {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Finn}\ and\ \citenamefont
  {Sutton}(2002)}]{Finn:2002dd}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.~S.}\ \bibnamefont
  {Finn}}\ and\ \bibinfo {author} {\bibfnamefont {P.~J.}\ \bibnamefont
  {Sutton}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Physical Review D}\ }\textbf {\bibinfo {volume} {65}},\ \bibinfo {pages}
  {1159} (\bibinfo {year} {2002})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supplement.tex <==
\documentclass[twocolumn,floats,floatfix,amssymb,nofootinbib,prd,superscriptaddress]{revtex4-1}
\setlength{\oddsidemargin}{0.0 cm}
\setlength{\evensidemargin}{0.0 cm}
\setlength{\textwidth} {16 cm}

\usepackage{graphicx}
\usepackage{amsmath,amssymb}
\usepackage{amsfonts}
%\usepackage{times}
\usepackage{xspace} 
\usepackage[usenames]{color}
\usepackage{dcolumn}
\usepackage{bm}
\usepackage{mathrsfs}
\usepackage[colorlinks=true]{hyperref}
\usepackage[all]{hypcap} 
\usepackage[utf8]{inputenc} 
%\usepackage{bbold}
%\usepackage{algorithm}
%\usepackage[noend]{algpseudocode}

\usepackage{etoolbox}
\usepackage{tikz}
%\usetikzlibrary{tikzmark}
%\usetikzlibrary{calc}

\def\be{\begin{equation}}
\def\ee{\end{equation}}
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\nn{\nonumber}
\newcommand{\beq}{\begin{eqnarray}}
\newcommand{\eeq}{\end{eqnarray}}

\newcommand{\vc}[1]{\textcolor{blue}{{[Vitor: #1]}} }
\newcommand{\gc}[1]{\textcolor{red}{{[Gon\c calo: #1]}} }
\newcommand{\am}[1]{\textcolor{orange}{{[Andrea: #1]}} }



\newcommand{\tn}{\textnormal}

\begin{document}

\title{Supplementary material for "Gravitational waves in massive gravity theories: \\
waveforms, fluxes and constraints from extreme-mass-ratio mergers"}


\author{Vitor Cardoso}\email{vitor.cardoso@tecnico.ulisboa.pt}
\affiliation{Centro de Astrof\'{\i}sica e Gravita\c c\~ao  - CENTRA, Departamento de F\'{\i}sica, Instituto Superior T\'ecnico - IST, Universidade de Lisboa - UL, Av. Rovisco Pais 1, 1049-001 Lisboa, Portugal}
\affiliation{Theoretical Physics Department, CERN, Geneva, Switzerland}
%
\author{Gon\c calo Castro}\email{gcabritac@gmail.com}
\affiliation{Centro de Astrof\'{\i}sica e Gravita\c c\~ao  - CENTRA, Departamento de F\'{\i}sica, Instituto Superior T\'ecnico - IST, Universidade de Lisboa - UL, Av. Rovisco Pais 1, 1049-001 Lisboa, Portugal}
%
\author{Andrea Maselli}\email{andrea.maselli@tecnico.ulisboa.pt}
\affiliation{Centro de Astrof\'{\i}sica e Gravita\c c\~ao  - CENTRA, Departamento de F\'{\i}sica, Instituto Superior T\'ecnico - IST, Universidade de Lisboa - UL, Av. Rovisco Pais 1, 1049-001 Lisboa, Portugal}

\maketitle 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Field equations}\label{sec:appendixA}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
In the following sections we will provide the basic ingredients to compute, {\it ab initio}, the equations 
describing metric perturbations in the dRGT theory which generalises the original formulation of Ref.~\cite{deRham:2010kj} to 
arbitrary metrics \cite{Hassan:2012ka}. The ghost-free action that describes two interacting spin-2 fields in vacuum is:
%
\beq
S=\int d^4x\sqrt{-g}\Big[M^2_gR_g+\sqrt{\frac{f}{g}}M^2_{f}R_{f}-2M_v^4V(g,f)\Big]\nonumber\\\label{dgrtaction}
\eeq
%
where $R_g$ and $R_f$ are the Ricci scalars of the two metrics 
$g_{\alpha\beta}$ and $f_{\alpha\beta}$, whose determinants are given by $g$ and $f$ \cite{Hassan:2013bc}.
The matter couplings in eq.~\eqref{dgrtaction} are given by $M_g^{-2}=16\pi G$, $M_f^{-2}=16\pi {\cal G}$, and $M_v$. 
The latter can be expressed as a function of the first two. In the limit $M_f\rightarrow0$, eq.~\eqref{dgrtaction} 
reduces to a massive gravity theory in which matter coupling and the kinetic term of $f_{\mu\nu}$ vanish \cite{Baccetti:2012bk}. 
The two 
quantities $f$ and $g$ can be recast in terms of 5 interactions coefficients, free of the Boulware-Deser ghosts on 
generic backgrounds \cite{deRham:2010kj,deRham:2010ik,Hassan:2013bc}. The potential $V$ is given by:  
%
\begin{equation}
V(\gamma,\beta_n)=\sum_{n=0}^{4}\beta_n e_n(\gamma)\ ,
\end{equation}
%
where $\beta_n$ are coupling constants, and $e_n(\gamma)$ are symmetric polynomials of the matrix 
$\gamma^\mu{_\nu}=\sqrt{g^{-1}f}^\mu{_\nu}$, which can be written in 4 dimensions as: 
%
\beq
e_0&=&1\,,\qquad e_1=[\gamma]\,,\qquad e_2=\frac{1}{2}([\gamma]^2-[\gamma^2])\,,\nonumber\\
e_3&=&\frac{1}{6}([\gamma]^3-3[\gamma][\gamma^2]+2[\gamma^3])\,,\quad e_4 = \det(\gamma) \ ,\nonumber
\eeq
%
where $[,]$ denotes the trace of the matrix. Varying the action \eqref{dgrtaction} with respect to $g_{\mu\nu}$ 
and $f_{\mu\nu}$ we obtain two sets of equations:
%
\beq
&R_{\mu\nu}(g)&-\frac{1}{2}g_{\mu\nu}R(g)+\frac{M^4_v}{M^2_g}V^g_{\mu\nu}=\frac{T_{\mu\nu}^g}{m_g^2}\ ,\label{field1}\\
%
&R_{\mu\nu}(f)&-\frac{1}{2}f_{\mu\nu}R(f)+\frac{M^4_v}{M^2_f}V^f_{\mu\nu}=\frac{T_{\mu\nu}^f}{m_f^2}\label{field2}\,,
\eeq
%
where the interactions terms $V^{f,g}_{\mu\nu}$ depend on the matrix $\gamma$, and the stress-energy tensors 
are defined such as $(T^{g}_{\mu\nu},T^{f}_{\mu\nu})=-(\frac{1}{\sqrt{g}}\frac{\delta S_m}{\delta g^{\mu\nu}},\frac{1}{\sqrt{f}}\frac{\delta S_m}{\delta f^{\mu\nu}})$.

Choosing the two background metrics to be proportional \cite{Hassan:2012wr,Brito:2013wya}, i.e. 
$\bar{f}_{\mu\nu}=c^2\bar{g}_{\mu\nu}$\footnote{Background quantities are identified by a bar superscript.} 
eqns.~\eqref{field1}-\eqref{field2} lead to two copies of the Einstein's equations for $\bar{f}$ and $\bar{g}$:
%
\beq
&\bar{R}_{\mu\nu}&-\frac{1}{2}\bar{g}_{\mu\nu}\bar{R}+\bar{f}_{\mu\nu}\Lambda_g=\frac{T^f_{\mu\nu}}{m_g^2}\ ,\label{back1}\\
%
&\bar{R}_{\mu\nu}&-\frac{1}{2}\bar{g}_{\mu\nu}\bar{R}+\bar{g}_{\mu\nu}\Lambda_g=\frac{T^g_{\mu\nu}}{m_g^2}\ .\label{back2}
\eeq
%
Note that, consistency of the background relations requires $\Lambda_g=\Lambda_f$, 
and that the stress energy tensor are proportional through the matter couplings, 
$T_{\mu\nu}^{f}=M_f^2/M_g^2 T_{\mu\nu}^{g}$. 

In this work we focus on BH solutions, with $T_{\mu\nu}$ being a first order perturbation of the background metric, and 
explicitly given in Sec.~\ref{sec:appendixD}.  
We also assume that the cosmological constants vanishes, $\Lambda_f=\Lambda_g=0$, as their effect can be considered 
negligible on the scales relevant for the local physics around BHs. Note, however that the asymptotic cosmological behavior may impose which branch of BH solution is chosen by Nature is theories of massive gravity, where several local solutions generically exist\footnote{We thank an anonymous refree for highlighting this issue}.
Here, we focus on asymptotically flat solutions. 

Equations \eqref{back1}-\eqref{back2}, supplied by usual ansatz for a spherically symmetric spacetime with coordinates 
$x^\mu=(t,\vec{x})=(r,t,\theta,\varphi)$:
%
\begin{equation}
ds^2=-f(r)dt^2+\frac{dr^2}{g(r)}+r^2d\theta^2+r^2 \sin^2\theta d\varphi^2\ ,
\end{equation}
%
yield the Schwarzschild solution for a BH of mass $M$, with $f(r)=g(r)=1-2M/r$.

We can now turn our attention on the metric perturbations. At the linear order we have:
%
\beq
g_{\mu\nu}&=&\bar{g}_{\mu\nu}+M_g^{-1}\delta g_{\mu\nu}\ ,\\
%
f_{\mu\nu}&=&\bar{f}_{\mu\nu}+cM_f^{-1}\delta f_{\mu\nu}\ .
\eeq
%
Although the functions $\delta g_{\mu\nu}$ and $\delta f_{\mu\nu}$ are generically independent, it is possible to find a 
suitable combination:
%
\beq
h^{(0)}_{\mu\nu}&=&\frac{M_g \delta g_{\mu\nu}+cM_f\delta f_{\mu\nu}}{\sqrt{c^2M^2_f+M_g^2}}\ ,\\
%
h_{\mu\nu}&=&\frac{M_g \delta f_{\mu\nu}-cM_f\delta g_{\mu\nu}}{\sqrt{c^2M_f^2+M_g^2}}\,,
\eeq
%
for which the perturbations decouple, yielding two sets of field's equations \cite{Hassan:2013bc}. The first one,
%
\be
\delta G^{(0)}_{\mu\nu}=\kappa^{(0)} T_{\mu\nu}\ ,
\ee
%
refers to a massless spin-2 field, with $\delta G^{(0)}_{\mu\nu}$ perturbed Einstein tensor. 
The second set of solutions describes a massive theory whose equations of motions 
are given by
%
\beq
\delta G_{\mu\nu}&=&\kappa\left[ T_{\mu\nu}-\frac{\bar{g}_{\mu\nu}}{3} T\right]-\frac{\mu^2}{2}h_{\mu\nu}\label{fieldeq1}\,,\\
%
\nabla^\mu h_{\mu \nu}&=&\alpha\nabla_\nu  T \label{fieldeq2} \,,\\
%
h&=&\alpha T\,,\label{fieldeq3}
\eeq
%
where $\delta G_{\mu\nu}$ is the first order perturbation of the Einstein tensor for a metric of the 
form $g_{\mu\nu} = \overline{g}_{\mu\nu} + h_{\mu\nu}$, $T_{\mu\nu}$ is the stress-energy tensor, to be 
considered as a first order perturbation of the background solution, $h=g^{\mu\nu}h_{\mu\nu}$, $T = g^{\mu\nu}T_{\mu\nu}$ 
and $\kappa$, $\alpha$ and $\mu$ are constants, the latter depending on the parameters of the theory through
%
\begin{equation}
\mu^2 = M_v^4(c\beta_1+2c^2\beta_2+c^3\beta_3)\left(\frac{1}{c^2M_f^2}+\frac{1}{M_g^2}\right).
\end{equation}
%
With a suitable choice of such constants, $\kappa=8\pi$ and 
$\alpha=-\frac{2\kappa}{3\mu^2}$, we obtain the equations of motion of a nonlinear spin-2 field with a linear 
mass term of mass $\mu$.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Spherical decomposition of the metric tensor}\label{sec:appendixB}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
In Sec.~\ref{sec:appendixC} we provide the master equations for all the components of the  metric perturbation 
$h_{\mu\nu}$ around the Schwarzschild solution. Due to the spherical symmetry of the background, the field $h_{\mu\nu}$ 
can be expanded in term of a complete set of tensor spherical harmonics. The latter can be classified into {\it axial} 
and {\it polar} components, according to their properties under parity transformation~\cite{Regge:1957cx,Zerilli:1970bo}. 
Axial modes change sign as $(-1)^{\ell+1}$ under the inversion 
$(\theta\rightarrow\pi-\theta,\phi\rightarrow\phi+\pi)$, while polar perturbation are multiplied by a factor 
$(-1)^\ell$. 
The background spherical symmetry also yields a significant simplification of the formalism, as it leads the 
field's equations to be independent of $m$, and does not allow perturbations with different multipole 
number, or different parity, to couple together.

In order to decompose the metric $h_{\mu\nu}$, and the test body stress-energy tensor $T_{\mu\nu}$ 
in tensor spherical harmonics, we follow the approach introduced by Regge, Wheeler and Zerilli 
\cite{Regge:1957cx,Zerilli:1970bo}.  A generic tensor 
field can be expanded in terms of two classes of functions, the axial and polar harmonics, 
In this paper we have adopted the following 
ansatz for the metric perturbation ${\bf h}={\bf h}^\tn{ax}+{\bf h}^\tn{pol}$, where\footnote{As noted in 
\cite{Brito:2013wya}, we can not simplify eq.~\eqref{expansion} by imposing further gauge conditions, like those 
adopted by Regge and Wheeler \cite{Regge:1957cx}, since they are too restrictive for the massive gravity 
theory considered in this work.}
%
\begin{widetext}
\begin{equation}
{\bf h}^\tn{ax}=\sum_{\ell m }\frac{\sqrt{2\ell(\ell+1)}}{r}\left[ih_{1}^{\ell m }(r,t){\bf c}_{\ell m }
-h_{0}^{\ell m }(r,t){\bf c}^{(0)}_{\ell m }+\frac{\sqrt{(\ell-1)(\ell+2)}}{2r}h_{2}^{\ell m }(r,t){\bf d}_{\ell m }\right]\ ,
\end{equation}
and 
\begin{align}
{\bf h}^\tn{pol}=\sum_{\ell m }&\left[f(r)H^{\ell m }_0(t,r){\bf a}^{(0)}_{\ell m }-i \sqrt{2}H^{\ell m }_1(t,r){\bf a}^{(1)}_{\ell m }
+\frac{H_2^{\ell m }(t,r)}{f(r)}{\bf a}_{\ell m }-\frac{i}{r}\sqrt{2\ell(\ell+1)}\eta^{\ell m }_0(t,r){\bf b}^{(0)}_{\ell m }\right.\nonumber\\
&\left.+\frac{1}{r}\sqrt{2\ell(\ell+1)}\eta^{\ell m }_1(t,r){\bf b}_{\ell m }
+\sqrt{\frac{l}{2}(\ell+1)(\ell-1)(\ell+2)}G^{\ell m }(t,r){\bf f}_{\ell m }+\sqrt{2}K^{\ell m }(t,r){\bf g}_{\ell m }\right.\nonumber\\
&\left.-\frac{\ell(\ell+1)}{\sqrt{2}}G^{\ell m }(t,r){\bf g}_{\ell m }\right]\ .\label{expansion}
\end{align}
\end{widetext}
%
Similarly, we have decomposed the stress-energy tensor of the test  particle as follows:
%
\beq
{\bf T}&=&\sum_{\ell =0}^{\infty}\sum_{m =-\ell}^{\ell}{\cal A}^{(0)}_{\ell m }{\bf a}^{(0)}_{\ell m }+{\cal A}^{(1)}_{\ell m }{\bf a}^{(1)}_{\ell m}+{\cal A}_{\ell m }{\bf a}_{\ell m }\nonumber\\
%
&+&{\cal B}^{(0)}_{\ell m }{\bf b}^{(0)}_{\ell m }+{\cal B}_{\ell m }{\bf b}_{\ell m }
+{\cal Q}^{(0)}_{\ell m }{\bf c}^{(0)}_{\ell m }+{\cal Q}_{\ell m }{\bf c}_{\ell m }\nonumber\\
%
&+&{\cal D}_{\ell m }{\bf d}_{\ell m }+{\cal G}_{\ell m }{\bf g}_{\ell m }+{\cal F}_{\ell m }{\bf f}_{\ell m }\ .\label{harmonicexp}
\eeq
%
The form of the axial $({\bf c}^{(0)}_{\ell m },{\bf c}_{\ell m },{\bf d}_{\ell m },)$ and polar $({\bf a}^{(0)}_{\ell m },{\bf a}^{(1)}_{\ell m },{\bf a}_{\ell m },{\bf b}^{(0)}_{\ell m },
{\bf b}_{\ell m },{\bf g}_{\ell m },{\bf f}_{\ell m })$ basis components are explicitly 
given in \cite{Sago:2003ib}, while the expansion coefficients $({\cal A}^{(0)}_{\ell m },{\cal A}^{(1)}_{\ell m },\ldots,{\cal F}_{\ell m })$ can be 
computed exploiting the orthonormality properties of the tensor harmonics:
\begin{equation}
(A,B)=\int\int \eta^{\mu\rho}\eta^{\nu\sigma}A^{\star}_{\mu\nu}B_{\rho\sigma}d\Omega\ ,
\end{equation}
where the superscript $\star$ denotes complex conjugation. Then, for example 
$Q^{(0)}_{\ell m }=({\bf c}^{(0)}_{\ell m },{\bf T})$. We refer the reader to Table 1 of \cite{Sago:2003ib} 
for the general expression of such coefficients. 



Finally, we work in Fourier space, and decompose any function $Z(t,r)$, as
%
\be
Z(t,r)=\frac{1}{\sqrt{2\pi}}\int_{-\infty}^{\infty}\,d\omega\,e^{-i\omega t} Z(\omega, r)\,.
\ee
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Master equations for axial and polar perturbations}\label{sec:appendixC}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Having defined the decomposition of the metric and of the stress energy tensor, we can now 
derive the differential equations for the axial and polar perturbations $({\bf h}^\tn{ax},{\bf h}^\tn{pol})$. 
%numerically integrated in Sec.~\eqref{sec:numerical}. 
The explicit form of such equations is provided for different multipole $\ell$ in the next sections.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsection{Axial sector} \label{sec:axialequations}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsubsection{$\ell\ge$ 2}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

A system of coupled differential equations for the three metric perturbations $(h_0,h_1,h_2)$ can 
be derived by replacing the anzatz \eqref{expansion} within the linearized field's equations \eqref{fieldeq1}-\eqref{fieldeq3}. 
Introducing the new variables\footnote{For the sake of clarity, hereafter we will neglect the $(\ell,m )$ indices 
on the metric and source perturbations.} $Q(r)=h_1(r)(1-2M/r)$ and $Z(r)=h_2(r)/r$, the $(r\theta)$ and $(\theta\theta)$ 
components of eq.~\eqref{fieldeq1} lead to the following  Schr\"odinger-like equations for the axial 
sector,
%
\begin{equation}
\frac{d^2{\bf \Psi}}{dr_\star^2}+\left[\omega^2-V_\tn{ax}\right]\bf \Psi={\bf {\cal S}}_\tn{ax}\,,\label{axialeq}
\end{equation}
%
where ${\bf \Psi}=(Q,Z)^\tn{T}$, being $r_\star= r+2M\ln(r/2M-1)$ the tortoise coordinate. The potential 
matrix $V_\tn{ax}$ is given by,
%
\begin{equation}
V_\tn{ax}=
f\begin{bmatrix}
\mu^2+2\frac{\lambda+3}{r^2}-\frac{16M}{r^3} & 2 i\lambda\frac{3M-r}{r^3}\\
\frac{4i}{r^2} &\mu^2+\frac{2\lambda}{r^2}+\frac{2M}{r^3} 
\end{bmatrix}\ ,
\end{equation}
%
$f(r)=1-2M/r$, and $\lambda=\ell(\ell+1)$.
The source term reads
%
\begin{equation}
{\cal S}_\tn{ax}=
\begin{bmatrix}
{\cal S}_{Q}\\
{\cal S}_{Z}
\end{bmatrix}
=\frac{8\pi f(r) r}{\sqrt{\lambda+1}}\begin{bmatrix}
if(r){\cal Q}\\
-\frac{\sqrt{2}}{\sqrt{\lambda}}{\cal D}
\end{bmatrix}\ .
\end{equation}
%
The coefficients ${\cal Q}$ and ${\cal D}$ represent the contribution of the infalling test particle, 
and depend on the specific orbital configuration considered. Their explicit form for radial plunge and 
circular motion is shown in appendix \ref{sec:appendixD}. 

Note also that the $\theta$ component of eq.~\eqref{field2} provides a first order differential equation for $h_1$, 
namely:
\begin{equation}
\frac{dh_1}{dr}=\frac{2(M-r)}{r^2f(r)}h_1-\frac{i\lambda}{r^2f(r)}h_2-\frac{i\omega}{f(r)^2}h_0\ ,\label{axialcons}
\end{equation}
which can be solved fo $h_0$, once the solution for $h_1$ and $h_2$ has been obtained from 
eqns.~\eqref{axialeq}.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsubsection{$\ell=1$}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

The metric perturbations for $\ell=0$ vanish identically in the axial sector, as $\partial_\theta Y_{l,m}=
\partial_\varphi Y_{l,m}=0$, and then the monopole term does not provide any contribution. 
For the dipole mode, $\ell=1$, we are left with only two functions: $h_0$ and $h_1$. A master equation for the 
latter can be derived from the $(r\theta)$ component of eqns.~\eqref{fieldeq1}:
\begin{equation}
\frac{d^2Q}{dr^2_\star}+\left[\omega^2-V^{\ell=1}_\tn{Ax}\right]Q=8\pi i rf(r)^2{\cal Q}\ .
\end{equation}
where 
\begin{equation}
V^{\ell=1}_\tn{Ax}=f(r)\left(\frac{6}{r^2}-\frac{16M}{r^3}+\mu^2\right)\ ,
\end{equation}
and $Q(r)=h_1(r)f $. The function $h_0$ is obtained again from eq.~\eqref{axialcons}, provided that 
$h_2=0$.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsection{Polar sector}\label{sec:polarequations}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsubsection{$\ell\ge$ 2}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

The procedure to obtain the fundamental relations for the polar sector follows the same spirit 
of the axial modes. The linearized field equations for the even parity metric lead in general 
to seven ODEs for the set of variables $(H_0,H_1,H_2,\eta_0,\eta_1,K,G)$ (cfr. Appendix \ref{sec:appendixB}). 
However, after some algebraic manipulations, it is possible to isolate a system of coupled equations for 
$(G,K,\eta_1)$ only and, their first derivative $(P,W,R)=d/dr_\star(G,K,\eta_1)$. Such system can be 
recast in a compact matrix form: 
%
\begin{equation}
\left[\frac{d}{dr_\star}+V^{\ell=2}_\tn{pol}(\omega,r)\right]{\bf \Xi}={\bf {\cal S}}^{\ell=2}_\tn{pol} \,, \label{poleq}
\end{equation}
%
where ${\bf \Xi}=(G,K,\eta_1,P,W,R)^\tn{T}$. The $6\times6$ matrix potential $V^{\ell=2}_\tn{pol}$ depends on the 
frequency $\omega$ and the mass $\mu$, as well as on the BH mass $M$. The actual expressions of 
$V^{\ell=2}_\tn{pol}$ and of the source vector ${\bf {\cal S}}^{\ell=2}_\tn{pol}$ are rather cumbersome, and for sake of clarity 
we will not show them here, but they be explicitly reported within a \texttt{Mathematica} 
notebook~\cite{grit}. Finally, the $(t,r,\theta)$ components of eqns.~\eqref{fieldeq2} and the relation 
\eqref{fieldeq3}, also provided in the supplementary \texttt{Mathematica} files, yield four equations for 
$(H_0,H_1,H_2,\eta_0)$ in terms of ${\bf \Xi}$ and the test particle stress energy tensor, that can be solved 
after the solution of  eqns. \eqref{poleq} have been found.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsubsection{$\ell=$ 0}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

The number of perturbations to be determined for the monopole mode in the even-parity sector decreases 
to four, i.e. $(H_0,H_1,H_2,K)$. We first use the time component   $\nabla^\mu h_{\mu t}=\alpha\nabla_t \delta T$ 
and the trace equation $h=\alpha\delta T$ to eliminate $H_0$ and $H_2$.
We then proceed to replace their values in the $(tt)$ and $(tr)$ components of eq.~\eqref{fieldeq1},
as in the radial  equation. From these, we obtain $H_1$ and its first and second derivatives as function of $K$ (and its derivatives also).
Applying this to the $(rr)$ component of eq.~\eqref{fieldeq1} we obtain a $2^{\text{nd}}$ order ODE for $K$.
As noted in Sec.~II-A of the main letter, using the following change of variable 
%
\begin{equation}
K=\frac{\sqrt{-4 \mu ^2 M+\mu ^4 r^3+2 \mu ^2 r+4 r \omega ^2}}{r^{5/2}}\varphi_0\ ,
\end{equation}
%
we obtain a wave equation for $\varphi_0$ only:
%
\begin{equation}
\frac{d^2\varphi_0}{dr_*^2} + [\omega^2-V^{\ell=0}_\tn{pol}(r,\omega)]\varphi_0 = {\bf {\cal S}}^{\ell=0}_\tn{pol}\ .\label{l0polar_app}
\end{equation}
%
For radial infall motion in the highly relativistic regime, the expression for ${\bf {\cal S}}^{\ell=0}_\tn{pol}$ reduces to: 
\begin{equation}
{\bf {\cal S}}^{\ell=0}_\tn{pol}=\frac{8 \sqrt{2} m_p\gamma (r-2 M) \left(\mu ^2 r+2 i \omega \right) e^{i \omega  t_p(r)}}{\sqrt{r} \left(-4 \mu ^2 M+\mu ^4 r^3+2 \mu ^2 r+4 r \omega ^2\right)^{3/2}}\ .
\end{equation}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsubsection{$\ell=$ 1}\label{sec:polarequations_l1}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Finally, for the dipole term in the polar sector, the function $G$ vanishes, and the perturbations are 
completely determined by two coupled equations for $K$ and $\eta_1$, which can be derived, after 
some manipulations from the $(tt)$ and $(rr)$ components of eqns.~\eqref{fieldeq1}. 
It is possible to write the equations in a linear system:
\begin{equation}
\left[\frac{d}{dr_\star}+V^{\ell=1}_\tn{pol}(r)\right]{\bf \Sigma}={\bf {\cal S}}^{\ell=1}_\tn{pol} \ , \label{poleql1_v2}
\end{equation}
where ${\bf \Sigma}=(K,\eta_1,dK/dr_\star,d\eta_1/dr_\star)^\tn{T}$, and $V^{(1)}_\tn{pol}$ is a $4\times 4$ 
potential matrix. 
Once the solution of the system is known, the remaining components of the metric $(H_0,H_1,\eta_0,H_2)$ are 
obtained from the $(rr)$ component of eqns.~\eqref{fieldeq1}, from the $r$ and $\theta$ terms of eqns.~\eqref{fieldeq2}, 
and from the trace of the metric perturbation \eqref{fieldeq3}, respectively. The general expressions for the 
source terms can be found in the online notebooks~\cite{grit}, while in the highly relativistic 
head-on collisions,  the vector ${\bf {\cal S}}^{\ell=1}_\tn{pol}$ reduces to eqns.~(6)-(7) of the main letter.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Components of the stress-energy tensor}\label{sec:appendixD}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

In the case of radial plunge the form of the stress-energy tensor greatly simplifies. Moreover, the 
axial sector is not excited, as ${\cal B}^{(0)}_{\ell m }={\cal B}_{\ell m }={\cal Q}^{(0)}_{\ell m }={\cal Q}_{\ell m }
={\cal D}_{\ell m }={\cal F}_{\ell m }={\cal G}_{\ell m }=0$, and $T_{\mu\nu}$ is given by
%
\begin{equation}
T^{\ell m}_{\mu\nu}=
\begin{bmatrix}
{\cal A}^{(0)}_{\ell m } & \frac{i}{\sqrt{2}}{\cal A}^{(1)}_{\ell m } & 0 & 0\\
\frac{i}{\sqrt{2}}{\cal A}^{(1)}_{\ell m } & {\cal A}_{\ell m } & 0 & 0\\
0 & 0 & 0 & 0\\
0 & 0 & 0 & 0
\end{bmatrix}Y_{\ell m }(\theta,\varphi)\ .
\end{equation}
%

%
The non vanishing coefficients of the harmonic expansion then read:
%
\beq
{\cal A}^{(0)}_{\ell m }&=&m_pu^0\left(\frac{dr_p}{dt}\right)^{-1}\frac{f(r)^2}{r^2}e^{i\omega t_p}Y_{\ell m }^\star(\theta_p,\varphi_p)\ , \nonumber\\ 
{\cal A}_{\ell m }&=&m_pu^0\frac{dr_p}{dt}\frac{e^{i\omega t_p}}{r^2f(r)^2}Y_{\ell m }^\star(\theta_p,\varphi_p)\ , \nonumber\\ 
{\cal A}^{(1)}_{\ell m }&=&\sqrt{2}i m_pu^0 \frac{e^{i\omega t_p}}{r^2}Y_{\ell m }^\star(\theta_p,\varphi_p)\ ,
\eeq
%
where $u^0=dt_p/d\tau=\gamma f(r)^{-1}$, $dr_p/dt=-f(r) \gamma^{-1}\sqrt{\gamma^2-f(r)}$, and $t_p=t_p(r)$ is a function of the radial orbital coordinate of the test body, that evolves according 
to
%
\begin{equation}
\frac{dt_p}{dr}=\left(\frac{dr_p}{dt}\right)^{-1}-\frac{\gamma f(r)^{-1}}{\sqrt{\gamma^2-f(r)}}\,,\label{dtdr}
\end{equation}
%
with $\gamma$ being the particle's energy per unit mass (i.e., the Lorentz boost). Equation \eqref{dtdr} can be integrated together with the 
equations of the metric perturbations.

The procedure to compute the form of $T_{\mu\nu}$ for circular orbits at a given radius $\hat{r}$ is also 
straightforward. As in the Schwarzschild background geodesics are all planar, we can choose, without loss 
of generality, that $\theta_p=\pi/2$, and then 
%
\begin{equation}
r_p(t)=\hat{r}\quad \ , \quad \varphi_p(t)=\omega_pt=\sqrt{\frac{M}{r^3}}t\ ,
\end{equation}
%
where $\omega_p$ Keplerian frequency. The 4-velocity of the test particle reads 
%
\begin{equation}
u^\mu=\left(\sqrt{\frac{r}{r-3M}},0,0,\frac{1}{r}\sqrt{\frac{M}{r-3M}}\right)\ .
\end{equation}
%
For this configuration we have ${\cal A}={\cal A}^{(1)}={\cal B}={\cal Q}={\cal F}={\cal D}=0$, while the non vanishing 
coefficients of the expansion \eqref{harmonicexp} can be expressed in terms of the orbital parameters as follows:
%
\beq
{\cal A}_{\ell m }^{(0)}&=&\frac{f(r)^2m_p N_\ell}{\sqrt{2r^3(r-3M)}} P_{\ell m }\delta_\omega\delta_r\,,\nonumber\\
%
{\cal B}_{\ell m }^{(0)}&=&\frac{\sqrt{2}m_pf(r)\omega_p m  N_\ell}{\sqrt{(\Lambda+1)r(r-3M)}}\delta_\omega\delta_rP_{\ell m }\,,\nonumber\\
%
{\cal Q}_{\ell m }^{(0)}&=&\frac{m_pf(r)\omega_p(1+\ell-m )N_\ell}{\sqrt{(\Lambda+1)\pi r(r-3M)}}\delta_\omega\delta_rP_{\ell+1 m }\,,\nonumber\\
%
{\cal G}_{\ell m }&=&\frac{m_p\omega_p^2r N_\ell}{2\sqrt{r(r-3M)}}\delta_\omega\delta_rP_{\ell m }\,,\nonumber\\
%
{\cal D}_{\ell m }&=&\frac{m_p\omega_p^2r (1+\ell-m)mN_\ell}{2\sqrt{\Lambda(\Lambda+1)r(r-3M)}}\delta_\omega\delta_rP_{\ell+1 m }\,,\nonumber\\
%
{\cal F}_{\ell m }&=&\frac{m_p\omega_p^2r [2(\Lambda+1)-2m^2]N_\ell}{\sqrt{2\Lambda(\Lambda+1)r(r-3M)}}\delta_\omega\delta_rP_{\ell m }\,.
\eeq
%
Here, $\delta_\omega\delta_r=\delta(\omega-m  \omega_p)\delta(r-r_p)$, $\Lambda=\frac{\ell(\ell+1)-2}{2}$,  
$P_{\ell m }(\theta_p) = P_{\ell m }\left(\pi/2\right)$ are the Legendre polynomials, and 
$N_\ell=\sqrt{(2\ell+1)\frac{(\ell-m )!}{(\ell+m )!}}$ is a normalization factor.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Numerical integration}\label{sec:appendixE}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

In order to compute the metric perturbations produced by the infalling test particle, we need to solve the 
inhomogeneous equations derived in Sec.~\ref{sec:axialequations}-\ref{sec:polarequations}. 
To this aim, we employ a Green function approach.%~\cite{Boyce:1986:EDE}. 
We first consider a single second order equation of the form 
%
\begin{equation}
\frac{d^2\varphi}{dr^2_\star}+(\omega^2-V)\varphi=S\,,\label{scalareq}
\end{equation}
%
as the one obtained for the monopole polar component \eqref{l0polar_app}. The homogeneous 
problem associated to eq.~\eqref{scalareq} is solved requiring that the solution satisfy purely 
ingoing waves at horizon and purely outgoing waves at spatial infinity. Let's assume that 
$\varphi_\pm(\omega,r_\star)$ are the two solutions of equation $$\frac{d^2\varphi}{dr^2_\star}+(\omega^2-V)\varphi=0$$
with boundary conditions
%
\begin{equation}
\lim_{r_\star\rightarrow -\infty}\varphi_- \sim e^{- i\omega r_\star}\,,\quad
\lim_{r_\star\rightarrow\infty}\varphi_+ \sim e^{k_\omega r_\star}\,,
\end{equation}
%
where $k_\omega =\sqrt{V(r_\star\rightarrow\infty)-\omega^2}=\sqrt{\mu^2-\omega^2}$ is a complex quantity.
For $r_\star\rightarrow \infty$ the $\varphi_-$ component tends to the following analytical expression:
%
\begin{equation}
\lim_{r_\star\rightarrow\infty}\varphi_{-}=\zeta(\omega)e^{k_\omega r_\star}+\beta(\omega)e^{-k_\omega r_\star}\,.
\end{equation}
%
It can be shown that far from the source the general solution for the inhomogeneous equation \eqref{scalareq} can be constructed starting from $\varphi_-(\omega,r_\star)$ as
%
\begin{equation}
\varphi_\tn{out}({\omega,r_\star})=\frac{e^{k_\omega  r_\star}}{2k_\omega \beta(\omega)}\int_{-\infty}^{\infty}
S(\omega,r_\star) \varphi_{-}(\omega,r_\star)dr_\star\,,\nonumber
\end{equation}
%
with $\omega^2>V(r_\star\rightarrow\infty)$.
This procedure can be generalized for a system of coupled differential equations, as those 
derived for the $\ell =1$ polar component \cite{Pani:2011ir}. For a given set of functions ${\bf \Psi}(r,\omega)=(\Psi_1,\ldots,\Psi_n)$ that satisfy the linear system
\begin{equation}
\left[\frac{d}{dr_\star}+V\right]{\bf \Psi}={\bf  S} \ ,\label{lineareq}
\end{equation}
with $n$ source terms ${\bf S}=( S_1,\ldots, S_n)$, the general solution is given by:
\begin{equation}
{\bf \Psi}(r,\omega)=X\int_{-\infty}^{\infty}dr_\star X^{-1} {\bf S}\ .\label{greensystem}
\end{equation}
The fundamental matrix $X$ contains $2n$ independent solutions of the associated homogeneous problem 
which satisfy suitable boundary conditions, and that can be constructed as follows. At the horizon $r_h$, 
the proper solution has the following form:
\begin{equation}
{\bf \Psi}(r_h)=\sum_{i=0}^{N}{\bf b}^{(i)}(r-r_h)^ie^{-i\omega r_\star}\ ,\label{horizoncond}
\end{equation}
%
where in general, the coefficients of the expansion depend on the form the leading vector ${\bf b}^{(0)}=(b_{1},\ldots,b_{n})$ only. The first $n$ components of the matrix 
$X$ can be obtained by choosing $n$ initial conditions corresponding to ${\bf b}^{(0)}_1=(1,0,\ldots,0)$, ${\bf b}^{(0)}_2=(0,1\ldots,0)$ and ${\bf b}^{(0)}_n=(0,0,\ldots,1)$, and integrating the homogeneous equations {\it forward} from $r_h$. 
In the same way, at infinity, we ask the solution to satisfy the boundary condition 
given by
%
\begin{equation}
{\bf \Psi}(r\rightarrow \infty)=\sum_{i=0}^{N}{\bf c}^{(i)}\frac{1}{r^i}r^{\nu}e^{k_\omega  r_\star}\ ,\label{infcon}
\end{equation}
%
where $\nu=M(k_\omega ^2-\omega^2)/k_\omega $ and again, the coefficients ${\bf c}^{(i)}$ are all proportional to the $i=0$ terms only. Therefore, 
the remaining $n$ component of the fundamental matrix can be constructed by specifying $n$ linear 
independent vectors $[c^{(0)}_1=(1,\ldots,0),\ldots,c^{(0)}_n=(0,\ldots,1)]$ and integrating the homogeneous 
system {\it inward} down to the horizon. With this algorithm we can easily generate the components of $X$ 
and then integrate eq.~\eqref{greensystem}.

As an example, for the $\ell=1$ circular motion (described in Sec.~III-B of the main letter), the linear 
system \eqref{lineareq} is defined in terms of metric functions $K(\omega,r)$ and $\eta_1(\omega,r)$.
In this case, the boundary conditions \eqref{horizoncond}-\eqref{infcon} are specified by two parameters 
$(K^{(0)h},\eta_1^{(0)h})$ and $(K^{(0)\infty},\eta_1^{(0)\infty})$ respectively. 
The matrix $X$ can be then constructed by 4 solutions of eqns.~\eqref{lineareq}. Two are obtained solving 
the ODEs from the horizon to infinity choosing the initial conditions as $(K^{(0)h},\eta_1^{(0)h})=(1,0)$ and 
$(K^{(0)h},\eta_1^{(0)h})=(0,1)$. The other two can be derived integrating inward from infinity to the horizon with 
$(K^{(0)\infty},\eta_1^{(0)\infty})=(1,0)$ and $(K^{(0)\infty},\eta_1^{(0)\infty})=(0,1)$. At the end we obtain:
\begin{equation}
X=
\begin{bmatrix}
K_h^{(1,0)} & K_h^{(1,0)} & K_\infty^{(1,0)} & K_\infty^{(0,1)}\\
\eta_h^{(1,0)} & \eta_h^{(1,0)} & \eta_\infty^{(1,0)} & \eta_\infty^{(0,1)}\\
K_h^{'(1,0)} & K_h^{'(1,0)} & K_\infty^{'(1,0)} & K_\infty^{'(0,1)}\\
\eta_h^{'(1,0)} & \eta_h^{'(1,0)} & \eta_\infty^{'(1,0)} & \eta_\infty^{'(0,1)}\\
\end{bmatrix}\ ,
\end{equation}
%
where primes identify tortoise derivatives. 

Once the numerical Fourier-domain solution is known, the gravitational waveform in the time domain is given by
%
\beq
{\bf \Psi}(t)&=&\int_{-\infty}^{\infty}\frac{{\bf \Psi}^\tn{out}(r,\omega)e^{-i\omega t}}{\sqrt{2\pi}}d\omega\nonumber\\
%
&=&\int_{-\infty}^{\infty}\frac{{\bf A}^\tn{out}(\omega)e^{\sqrt{\mu^2-\omega^2}r}e^{-i\omega t}}{\sqrt{2\pi}}d\omega\label{timewave}\ ,
\eeq
%
where ${\bf A}^\tn{out}(\omega)$ is the generic amplitude of the perturbation. Note that in order to compute the integral 
\eqref{timewave} we need to specify an {\it extraction} radius, fixing $r=R\gg r_h$. The result of this approach is shown in 
Fig.~1 and Fig.~3 of the letter for the $\ell=(0,1)$ polar sector. The waveforms have been produced using two independent 
\texttt{Mathetematica} codes, which yield the same output within the software numerical accuracy.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{The effective stress energy tensor}\label{sec:appendixF}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

In this section we describe the basic equations to derive the explicit form of the GW luminosity for the dRGT theory.
We first compute an effective stress-energy tensor $T_{\mu\nu}^\tn{GW}$ for the metric perturbations 
using the Noether theorem \cite{Finn:2002dd} applied to the the Lagrangian \eqref{dgrtaction}, which reduces, in flat spacetime, 
to the following expression:
%
\beq
{\cal L}&=&\frac{1}{64\pi}\bigg[h_{\mu\nu,\lambda}h^{\mu\nu,\lambda}-2h_{\mu\nu}{^{,\nu}}h^{\mu\lambda}{_{,\lambda}}+2h_{\mu\nu}{^{,\nu}}h^{,\mu}\nonumber\\
%
&-&h^{,\mu}h_{,\mu}-32\pi h_{\mu\nu}T^{\mu\nu}+\mu^2(h_{\mu\nu}h^{\mu\nu}-h^2)\bigg]\,,\nonumber
\eeq
%
such that
%
\begin{equation}
T_{\mu\nu}^\tn{GW}=\left\langle\frac{\partial {\cal L}}{\partial h^{\alpha\beta,\mu}}h^{\alpha\beta}{_{,\nu}-\eta_{\mu\nu}{\cal L}}\right\rangle \nonumber\,.
\end{equation}
%
Varying the Lagrangian, and using the field equations \eqref{fieldeq1}-\eqref{fieldeq3} to further simplify 
our calculations, we find 
%
\begin{equation}
T_{\mu\nu}^\tn{GW}
=\frac{1}{32\pi}\left\langle h_{\alpha\beta,\mu}h^{\alpha\beta}{_{,\nu}}-h_{,\mu}h_{,\nu}\right\rangle\ ,
\end{equation}
%
where angular brackets correspond to averaging on several wavelengths. The GW luminosity is then given by integrating the 
components $T^\tn{GW}_{0i}$, that provide the energy which flows across the unit surface orthogonal to the axis $x^i$ per 
unit time, i.e.,
%
\beq
L_\tn{GW}&=&\frac{dE}{dt}=\int  T_{0i}^\tn{GW}n^ir^2d\Omega=\int  T_{0r}^\tn{GW}r^2d\Omega\nonumber\\
%
&=&\frac{r^2}{32\pi}\int \langle h_{\alpha\beta,\mu}h^{\alpha\beta}{_{,\nu}}\rangle d\Omega=\frac{r^2}{32\pi} {\cal C}_{\mu\nu}\,,\label{LGW}
\eeq
%
where $n^i=x^i/r$ is the unit vector specifying the normal to the surface element $dS^i$, and ${\cal C}_{\mu\nu}$ is the 
angular average of the product of the metric perturbation derivatives.
We can write the previous expression directly in the frequency domain. We first note that the generic 
perturbation $h_{\alpha\beta}$ depends on the angular variables through the spherical harmonics of the multipole decomposition.
Using the orthonormality properties of $Y_{\ell m }(\theta,\phi)$ we can immediately perform the integral over the solid angle in 
eq.~\eqref{LGW}. Moreover, using the Fourier transform (in cartesian coordinates):
%
\begin{align}
h_{\alpha\beta}&(\vec{x},t)=\frac{1}{\sqrt{2\pi}}\sum_{\ell,m }\int_{-\infty}^{\infty}d\omega e^{-i\omega t}h^{\ell m}_{\alpha\beta}(\vec{x},\omega)\nonumber\\
%
&\simeq\frac{1}{\sqrt{2\pi}r}\sum_{\ell,m }\int_{-\infty}^{\infty}d\omega e^{-i\omega t}e^{k_\omega r}h^{\ell m}_{\alpha\beta}(\omega)\nonumber\\
%
&=\sqrt{\frac{2}{\pi}}\frac{1}{r}\sum_{\ell,m }\Re \int_{0}^{\infty}d\omega e^{-i\omega t}e^{k_\omega r} h^{\ell m}_{\alpha\beta}(\omega) \label{hrt}\,.
\end{align}
%
where $h^{\ell m }_{\alpha\beta}=h^{\tn{ax},\ell m }_{\alpha\beta}+h^{\tn{pol},\ell m }_{\alpha\beta}\ .$
We can now plug the former expressions into eq.~\eqref{LGW} and integrate over time, in order to compute the total emitted energy,
%
\be
E=\frac{1}{16\pi}\sum_{\ell,m }\int_{0}^{\infty}d\omega \big[ {\cal C}^{\tn{ax},\ell m_{\ell}}_{0r}+{\cal C}^{\tn{pol},\ell m_{\ell}}_{0r} \big] \omega \sqrt{\omega^{2}-\mu^2}\,,\nonumber
\ee
%
and the GW energy spectrum,
%
\be
\frac{dE}{d\omega}=\frac{1}{16\pi}\sum_{\ell,m }[{\cal C}^{\tn{ax},\ell m}_{0r}+{\cal C}^{\tn{pol},\ell m}_{0r}]\omega \sqrt{\omega^{2}-\mu^2}\label{dEdo}\,,
\ee
%
where,
%
\beq {\cal C}_{0r}^{\text{pol},lm} =&\phantom{+}& \vert H_0(\omega)\vert^2 - 2\vert H_1(\omega)\vert^2 + \vert H_2(\omega)\vert^2  \nonumber\\
&-&\frac{2\lambda}{r^2}\vert \eta_0(\omega)\vert^2  + \frac{\lambda}{2}(\lambda-1)\vert G(\omega)\vert^2\nonumber\\
& +& 2\vert K(\omega)\vert^2 + \frac{2\lambda}{r^2}\vert \eta_1(\omega)\vert^2 \nonumber\\
&-& \lambda[K^*(\omega)G(\omega) + G^*(\omega)K(\omega)]\nonumber\\
%
{\cal C}_{0r}^{\text{ax},lm} = &-& \frac{2\lambda}{r^2}\vert h_0(\omega)\vert^2 + \frac{2\lambda}{r^2}\vert h_1(\omega)\vert^2 \nonumber\\
&+& \frac{\lambda(\lambda-2)}{2r^2}\vert h_2(\omega)\vert^2\,.\nonumber
\eeq
%


For the polar $\ell=0$ case, we simply have:
%
\begin{equation}
\frac{dE^{\ell=0}}{d\omega}=3\frac{\vert\varphi_0(\omega)\vert^2}{8\pi}\omega\sqrt{\omega^2-\mu^2}\mu^4\ .\label{dedomegal0}
\end{equation}
%
As described in Sec.~\ref{sec:polarequations_l1}, for the dipolar mode, the metric perturbations are completely determined by 
$K$ and $\eta_1$. The remaining variables $(H_0,H_1,\eta_0,H_2)$ are therefore determined in terms of the formers, 
once the numerical solution is known.  
Substituting these expressions within eq.~\eqref{dEdo} we find the 
energy spectrum of the $\ell=1$ mode in the radial infall case:
%
\begin{align}
\frac{dE^{\ell=1}}{d\omega}&=\frac{\omega\sqrt{\omega^2-\mu^2}}{16\pi}\left(2\vert K\vert^2+4\frac{\mu^2}{\omega^2}\vert \eta_1\vert^2\right.\nonumber\\
%
&\left.+9\vert K +\eta_1\vert^2+\left(2\frac{\mu^2}{\omega^2}-1\right)\vert K +3\eta_1\vert^2\right)\ .
\end{align}
%

For circular orbits, we have also computed the luminosity $dE/dt$. The computation in this case is straightforward, as the 
source terms of the field's equations depend on $\delta(\omega- \omega_p)$, where 
$\omega_p=m \sqrt{M/r_p^3}$ is the 
Keplerian frequency of the test particle on the equatorial orbit specified by the radius $r_p$ (see Sec.~\ref{sec:appendixD}). Therefore, 
we can write the generic perturbation as $h^{\ell m }_{\alpha\beta}(r,\omega)=\bar{h}^{\ell m }_{\alpha\beta}(r,\omega)\delta(\omega-m \omega_p)$, and integrate the Dirac's delta in eq.~\eqref{hrt}. Replacing this expression into the GW luminosity 
\eqref{LGW}, and averaging over several periods, we finally obtain the energy per unit time emitted by the system, with 
a test-body on circular geodesics,
%
\begin{align}
	\frac{dE}{dt}=\frac{1}{16\pi} &\sum_{\ell,m }\sum_{\alpha,\beta=0}^4\bigg(\vert \bar{h}^{\tn{ax},\ell m }_{\alpha\beta}(\omega_p)\vert^2\nonumber\\
	&+ \vert \bar{h}^{\tn{pol},\ell m }_{\alpha\beta}(\omega_p)\vert^2\bigg)
 \omega_p \sqrt{\omega_p^{2}-\mu^2}.
\end{align}
Again, the $\ell=1$ component is explicitly given by
%
\begin{align}
\frac{dE^{\ell=1}}{dt}&=\frac{\omega_p\sqrt{\omega_p^2-\mu^2}}{32\pi^{2}}\left(2\vert \bar{K}\vert^2+4\mu^2/\omega^2\vert 
\bar{\eta}_1\vert^2\right.\nonumber\\
%
&\left.+9\vert \bar{K} +\bar{\eta}_1\vert^2+(2\mu^2/\omega_p^2-1)\vert \bar{K} +3\bar{\eta}_1\vert^2\right)\ .
\end{align}
%

%\bibliographystyle{acm}

\bibliography{References_supp}

\end{document}

